New sensitivity of current LHC measurements to vector-like quarks

Quark partners with non-chiral couplings appear in several extensions of the Standard Model. They may have non-trivial generational structure to their couplings, and may be produced either in pairs via the strong and EM interactions, or singly via the new couplings of the model. Their decays often produce heavy quarks and gauge bosons, which will contribute to a variety of already-measured "Standard Model" cross-sections at the LHC. We present a study of the sensitivity of such published LHC measurements to vector-like quarks, first comparing to limits already obtained from dedicated searches, and then broadening to some so-far unstudied parameter regions.

==> flavlimits.py <==
def flavour_limit(paramDict):
    "Return 1 if excluded by flavour constraints in Buchkremer et al arXiv:1305.4172, < 0 otherwise."

    import os
    GEN = os.environ.get("GEN", "1")
    KNAME = os.environ.get("KNAME", "kappa")

    import numpy as np
    mass = np.linspace(500., 2500., 10)
    if GEN == "1":
        kap = np.linspace(0.005,0.15,200)
        lim = 0.07
    elif GEN == "2":
        kap = np.linspace(0.05,0.4,200)
        lim = 0.2
    else:
        raise Exception("Invalid generation specified")

    pts, vals = [], []
    for k in kap:
        for m in mass:
            temp = dict.fromkeys(paramDict)
            temp["mtp"] = m
            temp[KNAME] = k
            pts.append(temp)
            exc = -1
            if k > lim:
                exc = 1
            vals.append(exc)

    return pts, vals

